A Compute Center Anyone Can Join: A Peer-to-Peer System for AI Inference

Today, most people obtain AI inference by buying it from a small number of organizations that run large data centers, while many GPUs owned by individuals and small institutions sit idle for much of the day. Bitcoin showed that strangers can contribute resources under shared rules and receive checkable rewards, but it relies on an asymmetry: proof-of-work is expensive to produce and cheap to verify. Useful inference has no such asymmetry. We propose the Open Inference Market (OIM), which replaces the missing asymmetry with an economic mechanism. A worker delivers a result without knowing whether it will be audited; its unsettled earnings serve as collateral during a challenge window; and confirmed cheating forfeits all of it. We call this principle earnings as collateral. In a simplified model we show three things. The number of audits needed for deterrence is a constant per worker per day, independent of the worker's throughput, so the audited share falls as the network gets busier. A new worker can join with a short period of intensive auditing and a very small bond. And whether the mechanism works at all depends only on the ratio of the audit judge's false-flag rate to its detection rate. Under example parameters, about 0.3 replays per worker per day are enough to make cheating unprofitable for a rational worker. On this basis we lay out a path that hands four powers back to participants one at a time: owning compute, writing history, judging work, and releasing value. A compute center need not be a building; it can be a protocol that anyone can join.

==> anc/README.txt <==
Ancillary evidence for "A Compute Center Anyone Can Join: A Peer-to-Peer
System for AI Inference" (third version, 2026-10-31). model.py reproduces every model
number and the feasibility figure in the paper.

probe_exp_results.json and probe_exp2_results.json are the 31 experimental
chat responses collected on 2026-10-18. The single smoke-test header is not
included; probe_summary.json counts only the 31 experimental requests.
No trial API key is included. The collection scripts require a key in a local
trial_key.json file and are provided as method records, not live tests.

The paper's descriptions of BeeNet's internal audit and settlement come from
public pages archived by the authors on 2026-10-18. Those archived pages are
not distributed here. The public network may have changed since that date.


==> anc/model.py <==
"""Numerical examples for the earnings-as-collateral analysis (paper Sec. 5-6).

Every model number in paper.tex / paper_zh.tex comes from this script.
All parameters are illustrative assumptions, not measurements of BeeNet.

Notation: r reward per job; g = gamma*r private gain from cheating on one job;
lam jobs per node per day; W settlement window (days); p audit probability;
d detection probability of an audited cheat; f false-flag probability of an
audited honest job; eps tolerable share of honest income lost to false flags;
B entry bond; E pending (unsettled) earnings at stake; kappa safety factor.

Prop. 1 (per-job rule): p_j * d * (B + E_j) >= g  =>  cheating has
    non-positive expected profit for a risk-neutral node.
Cor. 1 (steady state, B=0, E=r*lam*W): p > gamma/(d*lam*W); daily audits
    per node p*lam = gamma/(d*W), independent of lam.
Cor. 2 (cold start, E_j = j*r): p_j = min(1, kappa*gamma/(d*(j + B/r)));
    first job needs B >= r*(gamma/d - 1)^+ when p_1 = 1.
Prop. 2 (feasibility): honest loss share p*f*E/r <= eps together with
    Prop. 1 is possible iff f/d < eps/gamma, independent of lam, W and node age.
"""
import json
import math
from pathlib import Path

OUT = Path(__file__).with_name("model_results.json")
W, d, gamma, kappa, eps = 7.0, 0.9, 1.0, 2.0, 0.01


def p_min(lam, days, B_over_r=0.0):
    return min(1.0, gamma / (d * (lam * days + B_over_r)))


def p_max(f, lam, days=W):
    """Highest p keeping honest false-flag loss share p*f*E/r <= eps, E = r*lam*days."""
    return eps / (f * lam * days) if f > 0 else float("inf")


res = {"status": "illustrative_assumptions_not_measurements",
       "params": {"W_days": W, "d": d, "gamma": gamma, "kappa": kappa, "eps": eps}}

res["steady"] = [{"lam": lam, "p_min": p_min(lam, W),
                  "daily_audits_kappa": kappa * p_min(lam, W) * lam}
                 for lam in (200, 2000, 20000)]

res["first_job_bond_over_r"] = max(0.0, gamma / d - 1.0)

warm = []
for lam in (200, 2000, 20000):
    n = int(lam * W)
    exact = sum(min(1.0, kappa * gamma / (d * j)) for j in range(1, n + 1))
    k = kappa * gamma / d
    approx = k * (1 + math.log(n / k))
    warm.append({"lam": lam, "jobs_to_full_escrow": n,
                 "expected_replays_exact": round(exact, 1),
                 "expected_replays_integral": round(approx, 1)})
res["warmup"] = warm

lam = 2000
res["age_profile_lam2000"] = [{"age_h": h, "p_min": p_min(lam, h / 24)}
                              for h in (1, 6, 24, 72, 168)]
res["feasibility_lam2000"] = [{"f": f, "p_lo": p_min(lam, W), "p_hi": p_max(f, lam),
                               "feasible": p_min(lam, W) < p_max(f, lam)}
                              for f in (1e-4, 1e-3, 1e-2)]
# Both bounds scale as 1/E, so their ratio eps*d/(gamma*f) is the same at every age.
res["band_ratio_p_hi_over_p_lo"] = {str(f): eps * d / (gamma * f) for f in (1e-4, 1e-3, 1e-2)}

# Illustrative contributor economics. Price from BeeNet public docs
# (80 credits per M output tokens, 1 credit = USD 0.001, 70% share);
# power and electricity price are assumptions.
reward = 0.7 * 80 * 0.001
watts, usd_kwh = 350, 0.08
res["energy"] = {"reward_usd_per_mtok": reward, "watts": watts, "usd_per_kwh": usd_kwh,
                 "rows": [{"tok_s": t,
                           "energy_usd_per_mtok": round(watts / 1000 * 1e6 / t / 3600 * usd_kwh, 4)}
                          for t in (100, 400, 1600)]}

# Feasible band for the figure (age in hours, p), f = 1e-3, lam = 2000.
# Straight lines on log-log axes, so four corners describe the band exactly.
pts = [(1, p_min(lam, 1 / 24)), (168, p_min(lam, 7)),
       (168, p_max(1e-3, lam, 7)), (1, p_max(1e-3, lam, 1 / 24))]
res["figure_polygon"] = " ".join(f"({a},{p:.4e})" for a, p in pts)

OUT.write_text(json.dumps(res, indent=2, ensure_ascii=False) + "\n")
print(json.dumps({k: v for k, v in res.items() if k != "figure_polygon"}, indent=1))


==> anc/model_results.json <==
{
  "status": "illustrative_assumptions_not_measurements",
  "params": {
    "W_days": 7.0,
    "d": 0.9,
    "gamma": 1.0,
    "kappa": 2.0,
    "eps": 0.01
  },
  "steady": [
    {
      "lam": 200,
      "p_min": 0.0007936507936507937,
      "daily_audits_kappa": 0.31746031746031744
    },
    {
      "lam": 2000,
      "p_min": 7.936507936507937e-05,
      "daily_audits_kappa": 0.31746031746031744
    },
    {
      "lam": 20000,
      "p_min": 7.936507936507936e-06,
      "daily_audits_kappa": 0.31746031746031744
    }
  ],
  "first_job_bond_over_r": 0.11111111111111116,
  "warmup": [
    {
      "lam": 200,
      "jobs_to_full_escrow": 1400,
      "expected_replays_exact": 16.0,
      "expected_replays_integral": 16.5
    },
    {
      "lam": 2000,
      "jobs_to_full_escrow": 14000,
      "expected_replays_exact": 21.2,
      "expected_replays_integral": 21.7
    },
    {
      "lam": 20000,
      "jobs_to_full_escrow": 140000,
      "expected_replays_exact": 26.3,
      "expected_replays_integral": 26.8
    }
  ],
  "age_profile_lam2000": [
    {
      "age_h": 1,
      "p_min": 0.013333333333333334
    },
    {
      "age_h": 6,
      "p_min": 0.0022222222222222222
    },
    {
      "age_h": 24,
      "p_min": 0.0005555555555555556
    },
    {
      "age_h": 72,
      "p_min": 0.00018518518518518518
    },
    {
      "age_h": 168,
      "p_min": 7.936507936507937e-05
    }
  ],
  "feasibility_lam2000": [
    {
      "f": 0.0001,
      "p_lo": 7.936507936507937e-05,
      "p_hi": 0.007142857142857143,
      "feasible": true
    },
    {
      "f": 0.001,
      "p_lo": 7.936507936507937e-05,
      "p_hi": 0.0007142857142857143,
      "feasible": true
    },
    {
      "f": 0.01,
      "p_lo": 7.936507936507937e-05,
      "p_hi": 7.142857142857143e-05,
      "feasible": false
    }
  ],
  "band_ratio_p_hi_over_p_lo": {
    "0.0001": 90.0,
    "0.001": 9.0,
    "0.01": 0.9000000000000001
  },
  "energy": {
    "reward_usd_per_mtok": 0.056,
    "watts": 350,
    "usd_per_kwh": 0.08,
    "rows": [
      {
        "tok_s": 100,
        "energy_usd_per_mtok": 0.0778
      },
      {
        "tok_s": 400,
        "energy_usd_per_mtok": 0.0194
      },
      {
        "tok_s": 1600,
        "energy_usd_per_mtok": 0.0049
      }
    ]
  },
  "figure_polygon": "(1,1.3333e-02) (168,7.9365e-05) (168,7.1429e-04) (1,1.2000e-01)"
}


==> anc/probe_exp.py <==
# 黑盒实测：同一请求重复调用，记录路由集群、耗时、输出是否逐字一致
import json,time,urllib.request,hashlib,sys
K=json.load(open("trial_key.json"))["api_key"]
P="Explain in exactly two sentences why the sky is blue."
def call(model,temp,seed=None,max_tokens=96):
    body={"model":model,"messages":[{"role":"user","content":P}],"temperature":temp,"max_tokens":max_tokens}
    if seed is not None: body["seed"]=seed
    req=urllib.request.Request("https://beenet.whaty.org/v1/chat/completions",data=json.dumps(body).encode(),
        headers={"Authorization":"Bearer "+K,"Content-Type":"application/json"})
    t=time.time()
    try:
        r=urllib.request.urlopen(req,timeout=120); j=json.load(r); h=dict(r.headers); code=r.status
    except urllib.error.HTTPError as e:
        return {"code":e.code,"err":e.read().decode()[:200],"wall":time.time()-t}
    txt=j["choices"][0]["message"]["content"]
    return {"code":code,"wall":round(time.time()-t,3),"cluster":h.get("x-gateway-cluster"),"tried":h.get("x-gateway-tried"),
            "fp":j.get("system_fingerprint"),"usage":j.get("usage"),"timings":j.get("timings"),
            "sha":hashlib.sha256(txt.encode()).hexdigest()[:12],"text":txt}
plan=[("E1","qwen3-4b-instruct",0,None)]*10+[("E2","chat-strong",0,None)]*6+[("E3","qwen3-4b-instruct",0.8,42)]*5
out=[]
for i,(e,m,tp,sd) in enumerate(plan):
    r=call(m,tp,sd); r.update({"exp":e,"model":m,"temp":tp,"seed":sd,"i":i,"at":time.strftime("%H:%M:%S")})
    out.append(r); print(e,m,r.get("code"),r.get("cluster"),r.get("wall"),r.get("sha"),flush=True)
    json.dump(out,open("exp_results.json","w"),ensure_ascii=False,indent=1)
    time.sleep(7)


==> anc/probe_exp2.py <==
import json,time,urllib.request,hashlib
K=json.load(open("trial_key.json"))["api_key"]
P="Explain in exactly two sentences why the sky is blue."
def call(body):
    req=urllib.request.Request("https://beenet.whaty.org/v1/chat/completions",data=json.dumps(body).encode(),headers={"Authorization":"Bearer "+K,"Content-Type":"application/json"})
    t=time.time(); r=urllib.request.urlopen(req,timeout=120); j=json.load(r)
    h={k.lower():v for k,v in r.headers.items() if k.lower().startswith("x-")}
    txt=j["choices"][0]["message"]["content"]
    return {"wall":round(time.time()-t,3),"hdr":h,"sha":hashlib.sha256(txt.encode()).hexdigest()[:12],"usage":j.get("usage"),"timings":j.get("timings"),"text":txt,"fp":j.get("system_fingerprint")}
base={"model":"qwen3-4b-instruct","messages":[{"role":"user","content":P}],"max_tokens":96}
plan=[("E4 T1.5 noseed",dict(temperature=1.5))]*4+[("E5 T1.5 seed1",dict(temperature=1.5,seed=1)),("E5 T1.5 seed2",dict(temperature=1.5,seed=2)),("E5 T1.5 seed1",dict(temperature=1.5,seed=1))]+[("E6 default",{})]*3
out=[]
for name,extra in plan:
    b=dict(base);b.update(extra);r=call(b);r["exp"]=name;r["at"]=time.strftime("%H:%M:%S");out.append(r)
    print(name,r["sha"],r["hdr"].get("x-gateway-cluster"),r["hdr"].get("x-gateway-class"),r["wall"],flush=True)
    json.dump(out,open("exp2_results.json","w"),ensure_ascii=False,indent=1); time.sleep(7)
print(json.dumps(out[0]["hdr"],indent=1))


==> anc/probe_exp2_results.json <==
[
 {
  "wall": 1.936,
  "hdr": {
   "x-gateway-class": "interactive",
   "x-gateway-cluster": "rtx-4090/cuda",
   "x-gateway-model": "qwen3-4b-instruct",
   "x-gateway-predicted": "0.55",
   "x-gateway-tried": "rtx-4090/cuda",
   "x-request-id": "3547b14c18c294ea530e6cae"
  },
  "sha": "aebd26c74d45",
  "usage": {
   "completion_tokens": 43,
   "prompt_tokens": 20,
   "total_tokens": 63,
   "prompt_tokens_details": {
    "cached_tokens": 19
   }
  },
  "timings": {
   "cache_n": 19,
   "prompt_n": 1,
   "prompt_ms": 103.358,
   "prompt_per_token_ms": 103.358,
   "prompt_per_second": 9.675109812496371,
   "predicted_n": 43,
   "predicted_ms": 322.847,
   "predicted_per_token_ms": 7.6868333333333325,
   "predicted_per_second": 130.09258255458468
  },
  "text": "The sky appears blue because molecules in the atmosphere scatter blue light more than other colors due to its shorter wavelength. This scattered blue light reaches our eyes from all directions, making the sky appear blue during the day.",
  "fp": "b11439-6753a033f",
  "exp": "E4 T1.5 noseed",
  "at": "15:44:44"
 },
 {
  "wall": 2.706,
  "hdr": {
   "x-gateway-class": "interactive",
   "x-gateway-cluster": "rtx-4090/cuda",
   "x-gateway-model": "qwen3-4b-instruct",
   "x-gateway-predicted": "0.55",
   "x-gateway-tried": "rtx-4090/cuda",
   "x-request-id": "df4b81af135f3e4266246f1c"
  },
  "sha": "7d3e0dddc676",
  "usage": {
   "completion_tokens": 44,
   "prompt_tokens": 20,
   "total_tokens": 64,
   "prompt_tokens_details": {
    "cached_tokens": 19
   }
  },
  "timings": {
   "cache_n": 19,
   "prompt_n": 1,
   "prompt_ms": 100.792,
   "prompt_per_token_ms": 100.792,
   "prompt_per_second": 9.92142233510596,
   "predicted_n": 44,
   "predicted_ms": 404.315,
   "predicted_per_token_ms": 9.40267441860465,
   "predicted_per_second": 106.35272003264782
  },
  "text": "The sky appears blue because molecules in the atmosphere scatter blue light more effectively than other colors due to its shorter wavelength. This scattered blue light reaches our eyes from all directions, making the sky appear blue during the day.",
  "fp": "b11439-6753a033f",
  "exp": "E4 T1.5 noseed",
  "at": "15:44:54"
 },
 {
  "wall": 5.135,
  "hdr": {
   "x-gateway-class": "interactive",
   "x-gateway-cluster": "rtx-4090/cuda",
   "x-gateway-model": "qwen3-4b-instruct",
   "x-gateway-predicted": "0.56",
   "x-gateway-tried": "rtx-4090/cuda",
   "x-request-id": "9d6359b204eec9e97f66c1d2"
  },
  "sha": "7db7caaedcf2",
  "usage": {
   "completion_tokens": 54,
   "prompt_tokens": 20,
   "total_tokens": 74,
   "prompt_tokens_details": {
    "cached_tokens": 19
   }
  },
  "timings": {
   "cache_n": 19,
   "prompt_n": 1,
   "prompt_ms": 103.623,
   "prompt_per_token_ms": 103.623,
   "prompt_per_second": 9.650367196471825,
   "predicted_n": 54,
   "predicted_ms": 485.433,
   "predicted_per_token_ms": 9.15911320754717,
   "predicted_per_second": 109.18087563062257
  },
  "text": "The sky appears blue because molecules in the atmosphere scatter shorter wavelengths of light (like blue) more effectively than longer wavelengths (like red). This scattering, known as Rayleigh scattering, is strongest for blue light, making it the dominant color we see during the day.",
  "fp": "b11439-6753a033f",
  "exp": "E4 T1.5 noseed",
  "at": "15:45:06"
 },
 {
  "wall": 2.504,
  "hdr": {
   "x-gateway-class": "interactive",
   "x-gateway-cluster": "rtx-4090/cuda",
   "x-gateway-model": "qwen3-4b-instruct",
   "x-gateway-predicted": "0.58",
   "x-gateway-tried": "rtx-4090/cuda",
   "x-request-id": "b07b3b2bd81776dee900e14d"
  },
  "sha": "aebd26c74d45",
  "usage": {
   "completion_tokens": 43,
   "prompt_tokens": 20,
   "total_tokens": 63,
   "prompt_tokens_details": {
    "cached_tokens": 19
   }
  },
  "timings": {
   "cache_n": 19,
   "prompt_n": 1,
   "prompt_ms": 100.655,
   "prompt_per_token_ms": 100.655,
   "prompt_per_second": 9.93492623317272,
   "predicted_n": 43,
   "predicted_ms": 406.179,
   "predicted_per_token_ms": 9.67092857142857,
   "predicted_per_second": 103.40268699268057
  },
  "text": "The sky appears blue because molecules in the atmosphere scatter blue light more than other colors due to its shorter wavelength. This scattered blue light reaches our eyes from all directions, making the sky appear blue during the day.",
  "fp": "b11439-6753a033f",
  "exp": "E4 T1.5 noseed",
  "at": "15:45:15"
 },
 {
  "wall": 3.008,
  "hdr": {
   "x-gateway-class": "interactive",
   "x-gateway-cluster": "rtx-4090/cuda",
   "x-gateway-model": "qwen3-4b-instruct",
   "x-gateway-predicted": "0.58",
   "x-gateway-tried": "rtx-4090/cuda",
   "x-request-id": "b93bd0fc8808cc2000177b24"
  },
  "sha": "aebd26c74d45",
  "usage": {
   "completion_tokens": 43,
   "prompt_tokens": 20,
   "total_tokens": 63,
   "prompt_tokens_details": {
    "cached_tokens": 19
   }
  },
  "timings": {
   "cache_n": 19,
   "prompt_n": 1,
   "prompt_ms": 100.82,
   "prompt_per_token_ms": 100.82,
   "prompt_per_second": 9.918666931164452,
   "predicted_n": 43,
   "predicted_ms": 436.068,
   "predicted_per_token_ms": 10.382571428571428,
   "predicted_per_second": 96.31525358430336
  },
  "text": "The sky appears blue because molecules in the atmosphere scatter blue light more than other colors due to its shorter wavelength. This scattered blue light reaches our eyes from all directions, making the sky appear blue during the day.",
  "fp": "b11439-6753a033f",
  "exp": "E5 T1.5 seed1",
  "at": "15:45:26"
 },
 {
  "wall": 2.54,
  "hdr": {
   "x-gateway-class": "interactive",
   "x-gateway-cluster": "rtx-4090/cuda",
   "x-gateway-model": "qwen3-4b-instruct",
   "x-gateway-predicted": "0.59",
   "x-gateway-tried": "rtx-4090/cuda",
   "x-request-id": "191ab81894f5fea66c24ba21"
  },
  "sha": "3d9a6a16ac1a",
  "usage": {
   "completion_tokens": 48,
   "prompt_tokens": 20,
   "total_tokens": 68,
   "prompt_tokens_details": {
    "cached_tokens": 19
   }
  },
  "timings": {
   "cache_n": 19,
   "prompt_n": 1,
   "prompt_ms": 100.979,
   "prompt_per_token_ms": 100.979,
   "prompt_per_second": 9.903049148832926,
   "predicted_n": 48,
   "predicted_ms": 365.327,
   "predicted_per_token_ms": 7.772914893617021,
   "predicted_per_second": 128.6518653151834
  },
  "text": "The sky appears blue because molecules in the atmosphere scatter shorter wavelengths of light (like blue) more efficiently than longer wavelengths (like red). This scattered blue light reaches our eyes from all directions, making the sky appear blue during the day.",
  "fp": "b11439-6753a033f",
  "exp": "E5 T1.5 seed2",
  "at": "15:45:35"
 },
 {
  "wall": 1.966,
  "hdr": {
   "x-gateway-class": "interactive",
   "x-gateway-cluster": "rtx-4090/cuda",
   "x-gateway-model": "qwen3-4b-instruct",
   "x-gateway-predicted": "0.59",
   "x-gateway-tried": "rtx-4090/cuda",
   "x-request-id": "130b7edbb521e134f37b5602"
  },
  "sha": "aebd26c74d45",
  "usage": {
   "completion_tokens": 43,
   "prompt_tokens": 20,
   "total_tokens": 63,
   "prompt_tokens_details": {
    "cached_tokens": 19
   }
  },
  "timings": {
   "cache_n": 19,
   "prompt_n": 1,
   "prompt_ms": 100.621,
   "prompt_per_token_ms": 100.621,
   "prompt_per_second": 9.938283260949504,
   "predicted_n": 43,
   "predicted_ms": 333.271,
   "predicted_per_token_ms": 7.93502380952381,
   "predicted_per_second": 126.02356640691808
  },
  "text": "The sky appears blue because molecules in the atmosphere scatter blue light more than other colors due to its shorter wavelength. This scattered blue light reaches our eyes from all directions, making the sky appear blue during the day.",
  "fp": "b11439-6753a033f",
  "exp": "E5 T1.5 seed1",
  "at": "15:45:44"
 },
 {
  "wall": 1.986,
  "hdr": {
   "x-gateway-class": "interactive",
   "x-gateway-cluster": "rtx-4090/cuda",
   "x-gateway-model": "qwen3-4b-instruct",
   "x-gateway-predicted": "0.58",
   "x-gateway-tried": "rtx-4090/cuda",
   "x-request-id": "34ab18bcd005a510e44d6942"
  },
  "sha": "aebd26c74d45",
  "usage": {
   "completion_tokens": 43,
   "prompt_tokens": 20,
   "total_tokens": 63,
   "prompt_tokens_details": {
    "cached_tokens": 19
   }
  },
  "timings": {
   "cache_n": 19,
   "prompt_n": 1,
   "prompt_ms": 100.933,
   "prompt_per_token_ms": 100.933,
   "prompt_per_second": 9.907562442412292,
   "predicted_n": 43,
   "predicted_ms": 416.862,
   "predicted_per_token_ms": 9.925285714285716,
   "predicted_per_second": 100.7527671027822
  },
  "text": "The sky appears blue because molecules in the atmosphere scatter blue light more than other colors due to its shorter wavelength. This scattered blue light reaches our eyes from all directions, making the sky appear blue during the day.",
  "fp": "b11439-6753a033f",
  "exp": "E6 default",
  "at": "15:45:53"
 },
 {
  "wall": 2.914,
  "hdr": {
   "x-gateway-class": "interactive",
   "x-gateway-cluster": "rtx-4090/cuda",
   "x-gateway-model": "qwen3-4b-instruct",
   "x-gateway-predicted": "0.61",
   "x-gateway-tried": "rtx-4090/cuda",
   "x-request-id": "47b1425c5bcdf4d94e6f9bba"
  },
  "sha": "be3de398c74f",
  "usage": {
   "completion_tokens": 46,
   "prompt_tokens": 20,
   "total_tokens": 66,
   "prompt_tokens_details": {
    "cached_tokens": 19
   }
  },
  "timings": {
   "cache_n": 19,
   "prompt_n": 1,
   "prompt_ms": 100.736,
   "prompt_per_token_ms": 100.736,
   "prompt_per_second": 9.926937738246504,
   "predicted_n": 46,
   "predicted_ms": 279.428,
   "predicted_per_token_ms": 6.209511111111111,
   "predicted_per_second": 161.04327411712498
  },
  "text": "The sky appears blue because molecules in the atmosphere scatter shorter wavelengths of sunlight, like blue light, more efficiently than longer wavelengths. This scattered blue light reaches our eyes from all directions, making the sky appear blue during the day.",
  "fp": "b11439-6753a033f",
  "exp": "E6 default",
  "at": "15:46:03"
 },
 {
  "wall": 3.085,
  "hdr": {
   "x-gateway-class": "interactive",
   "x-gateway-cluster": "rtx-4090/cuda",
   "x-gateway-model": "qwen3-4b-instruct",
   "x-gateway-predicted": "0.58",
   "x-gateway-tried": "rtx-4090/cuda",
   "x-request-id": "e8317208a415de629adbd690"
  },
  "sha": "e82cb73b7e80",
  "usage": {
   "completion_tokens": 46,
   "prompt_tokens": 20,
   "total_tokens": 66,
   "prompt_tokens_details": {
    "cached_tokens": 19
   }
  },
  "timings": {
   "cache_n": 19,
   "prompt_n": 1,
   "prompt_ms": 104.122,
   "prompt_per_token_ms": 104.122,
   "prompt_per_second": 9.604118245903843,
   "predicted_n": 46,
   "predicted_ms": 441.909,
   "predicted_per_token_ms": 9.8202,
   "predicted_per_second": 101.83091994053073
  },
  "text": "The sky appears blue because molecules in the atmosphere scatter shorter wavelengths of sunlight, like blue light, more effectively than longer wavelengths. This scattered blue light reaches our eyes from all directions, making the sky appear blue during the day.",
  "fp": "b11439-6753a033f",
  "exp": "E6 default",
  "at": "15:46:13"
 }
]

==> anc/probe_exp_results.json <==
[
 {
  "code": 200,
  "wall": 3.373,
  "cluster": null,
  "tried": null,
  "fp": "b11439-6753a033f",
  "usage": {
   "completion_tokens": 43,
   "prompt_tokens": 20,
   "total_tokens": 63,
   "prompt_tokens_details": {
    "cached_tokens": 3
   }
  },
  "timings": {
   "cache_n": 3,
   "prompt_n": 17,
   "prompt_ms": 123.991,
   "prompt_per_token_ms": 7.293588235294117,
   "prompt_per_second": 137.10672548814026,
   "predicted_n": 43,
   "predicted_ms": 437.518,
   "predicted_per_token_ms": 10.417095238095238,
   "predicted_per_second": 95.99605044821014
  },
  "sha": "aebd26c74d45",
  "text": "The sky appears blue because molecules in the atmosphere scatter blue light more than other colors due to its shorter wavelength. This scattered blue light reaches our eyes from all directions, making the sky appear blue during the day.",
  "exp": "E1",
  "model": "qwen3-4b-instruct",
  "temp": 0,
  "seed": null,
  "i": 0,
  "at": "15:40:32"
 },
 {
  "code": 200,
  "wall": 3.187,
  "cluster": null,
  "tried": null,
  "fp": "b11439-6753a033f",
  "usage": {
   "completion_tokens": 43,
   "prompt_tokens": 20,
   "total_tokens": 63,
   "prompt_tokens_details": {
    "cached_tokens": 19
   }
  },
  "timings": {
   "cache_n": 19,
   "prompt_n": 1,
   "prompt_ms": 100.757,
   "prompt_per_token_ms": 100.757,
   "prompt_per_second": 9.924868743610865,
   "predicted_n": 43,
   "predicted_ms": 401.493,
   "predicted_per_token_ms": 9.559357142857143,
   "predicted_per_second": 104.6095448737587
  },
  "sha": "aebd26c74d45",
  "text": "The sky appears blue because molecules in the atmosphere scatter blue light more than other colors due to its shorter wavelength. This scattered blue light reaches our eyes from all directions, making the sky appear blue during the day.",
  "exp": "E1",
  "model": "qwen3-4b-instruct",
  "temp": 0,
  "seed": null,
  "i": 1,
  "at": "15:40:42"
 },
 {
  "code": 200,
  "wall": 1.968,
  "cluster": null,
  "tried": null,
  "fp": "b11439-6753a033f",
  "usage": {
   "completion_tokens": 43,
   "prompt_tokens": 20,
   "total_tokens": 63,
   "prompt_tokens_details": {
    "cached_tokens": 19
   }
  },
  "timings": {
   "cache_n": 19,
   "prompt_n": 1,
   "prompt_ms": 101.671,
   "prompt_per_token_ms": 101.671,
   "prompt_per_second": 9.835646349499857,
   "predicted_n": 43,
   "predicted_ms": 403.978,
   "predicted_per_token_ms": 9.61852380952381,
   "predicted_per_second": 103.96605755758978
  },
  "sha": "aebd26c74d45",
  "text": "The sky appears blue because molecules in the atmosphere scatter blue light more than other colors due to its shorter wavelength. This scattered blue light reaches our eyes from all directions, making the sky appear blue during the day.",
  "exp": "E1",
  "model": "qwen3-4b-instruct",
  "temp": 0,
  "seed": null,
  "i": 2,
  "at": "15:40:51"
 },
 {
  "code": 200,
  "wall": 2.789,
  "cluster": null,
  "tried": null,
  "fp": "b11439-6753a033f",
  "usage": {
   "completion_tokens": 43,
   "prompt_tokens": 20,
   "total_tokens": 63,
   "prompt_tokens_details": {
    "cached_tokens": 19
   }
  },
  "timings": {
   "cache_n": 19,
   "prompt_n": 1,
   "prompt_ms": 100.98,
   "prompt_per_token_ms": 100.98,
   "prompt_per_second": 9.902951079421667,
   "predicted_n": 43,
   "predicted_ms": 284.549,
   "predicted_per_token_ms": 6.77497619047619,
   "predicted_per_second": 147.60199473552885
  },
  "sha": "aebd26c74d45",
  "text": "The sky appears blue because molecules in the atmosphere scatter blue light more than other colors due to its shorter wavelength. This scattered blue light reaches our eyes from all directions, making the sky appear blue during the day.",
  "exp": "E1",
  "model": "qwen3-4b-instruct",
  "temp": 0,
  "seed": null,
  "i": 3,
  "at": "15:41:01"
 },
 {
  "code": 200,
  "wall": 2.182,
  "cluster": null,
  "tried": null,
  "fp": "b11439-6753a033f",
  "usage": {
   "completion_tokens": 43,
   "prompt_tokens": 20,
   "total_tokens": 63,
   "prompt_tokens_details": {
    "cached_tokens": 19
   }
  },
  "timings": {
   "cache_n": 19,
   "prompt_n": 1,
   "prompt_ms": 101.108,
   "prompt_per_token_ms": 101.108,
   "prompt_per_second": 9.890414210547137,
   "predicted_n": 43,
   "predicted_ms": 360.886,
   "predicted_per_token_ms": 8.59252380952381,
   "predicted_per_second": 116.38024196006495
  },
  "sha": "aebd26c74d45",
  "text": "The sky appears blue because molecules in the atmosphere scatter blue light more than other colors due to its shorter wavelength. This scattered blue light reaches our eyes from all directions, making the sky appear blue during the day.",
  "exp": "E1",
  "model": "qwen3-4b-instruct",
  "temp": 0,
  "seed": null,
  "i": 4,
  "at": "15:41:10"
 },
 {
  "code": 200,
  "wall": 3.838,
  "cluster": null,
  "tried": null,
  "fp": "b11439-6753a033f",
  "usage": {
   "completion_tokens": 43,
   "prompt_tokens": 20,
   "total_tokens": 63,
   "prompt_tokens_details": {
    "cached_tokens": 19
   }
  },
  "timings": {
   "cache_n": 19,
   "prompt_n": 1,
   "prompt_ms": 103.642,
   "prompt_per_token_ms": 103.642,
   "prompt_per_second": 9.64859805870207,
   "predicted_n": 43,
   "predicted_ms": 380.601,
   "predicted_per_token_ms": 9.061928571428572,
   "predicted_per_second": 110.35178572836121
  },
  "sha": "aebd26c74d45",
  "text": "The sky appears blue because molecules in the atmosphere scatter blue light more than other colors due to its shorter wavelength. This scattered blue light reaches our eyes from all directions, making the sky appear blue during the day.",
  "exp": "E1",
  "model": "qwen3-4b-instruct",
  "temp": 0,
  "seed": null,
  "i": 5,
  "at": "15:41:21"
 },
 {
  "code": 200,
  "wall": 2.636,
  "cluster": null,
  "tried": null,
  "fp": "b11439-6753a033f",
  "usage": {
   "completion_tokens": 43,
   "prompt_tokens": 20,
   "total_tokens": 63,
   "prompt_tokens_details": {
    "cached_tokens": 19
   }
  },
  "timings": {
   "cache_n": 19,
   "prompt_n": 1,
   "prompt_ms": 100.781,
   "prompt_per_token_ms": 100.781,
   "prompt_per_second": 9.92250523412151,
   "predicted_n": 43,
   "predicted_ms": 400.872,
   "predicted_per_token_ms": 9.544571428571428,
   "predicted_per_second": 104.77159791654194
  },
  "sha": "aebd26c74d45",
  "text": "The sky appears blue because molecules in the atmosphere scatter blue light more than other colors due to its shorter wavelength. This scattered blue light reaches our eyes from all directions, making the sky appear blue during the day.",
  "exp": "E1",
  "model": "qwen3-4b-instruct",
  "temp": 0,
  "seed": null,
  "i": 6,
  "at": "15:41:31"
 },
 {
  "code": 200,
  "wall": 1.902,
  "cluster": null,
  "tried": null,
  "fp": "b11439-6753a033f",
  "usage": {
   "completion_tokens": 43,
   "prompt_tokens": 20,
   "total_tokens": 63,
   "prompt_tokens_details": {
    "cached_tokens": 19
   }
  },
  "timings": {
   "cache_n": 19,
   "prompt_n": 1,
   "prompt_ms": 100.945,
   "prompt_per_token_ms": 100.945,
   "prompt_per_second": 9.906384664916539,
   "predicted_n": 43,
   "predicted_ms": 324.551,
   "predicted_per_token_ms": 7.727404761904761,
   "predicted_per_second": 129.4095535062286
  },
  "sha": "aebd26c74d45",
  "text": "The sky appears blue because molecules in the atmosphere scatter blue light more than other colors due to its shorter wavelength. This scattered blue light reaches our eyes from all directions, making the sky appear blue during the day.",
  "exp": "E1",
  "model": "qwen3-4b-instruct",
  "temp": 0,
  "seed": null,
  "i": 7,
  "at": "15:41:40"
 },
 {
  "code": 200,
  "wall": 2.591,
  "cluster": null,
  "tried": null,
  "fp": "b11439-6753a033f",
  "usage": {
   "completion_tokens": 43,
   "prompt_tokens": 20,
   "total_tokens": 63,
   "prompt_tokens_details": {
    "cached_tokens": 19
   }
  },
  "timings": {
   "cache_n": 19,
   "prompt_n": 1,
   "prompt_ms": 100.883,
   "prompt_per_token_ms": 100.883,
   "prompt_per_second": 9.912472864605533,
   "predicted_n": 43,
   "predicted_ms": 349.312,
   "predicted_per_token_ms": 8.316952380952381,
   "predicted_per_second": 120.2363503114694
  },
  "sha": "aebd26c74d45",
  "text": "The sky appears blue because molecules in the atmosphere scatter blue light more than other colors due to its shorter wavelength. This scattered blue light reaches our eyes from all directions, making the sky appear blue during the day.",
  "exp": "E1",
  "model": "qwen3-4b-instruct",
  "temp": 0,
  "seed": null,
  "i": 8,
  "at": "15:41:49"
 },
 {
  "code": 200,
  "wall": 3.398,
  "cluster": null,
  "tried": null,
  "fp": "b11439-6753a033f",
  "usage": {
   "completion_tokens": 43,
   "prompt_tokens": 20,
   "total_tokens": 63,
   "prompt_tokens_details": {
    "cached_tokens": 19
   }
  },
  "timings": {
   "cache_n": 19,
   "prompt_n": 1,
   "prompt_ms": 103.546,
   "prompt_per_token_ms": 103.546,
   "prompt_per_second": 9.6575435072335,
   "predicted_n": 43,
   "predicted_ms": 262.036,
   "predicted_per_token_ms": 6.238952380952381,
   "predicted_per_second": 160.28331984918103
  },
  "sha": "aebd26c74d45",
  "text": "The sky appears blue because molecules in the atmosphere scatter blue light more than other colors due to its shorter wavelength. This scattered blue light reaches our eyes from all directions, making the sky appear blue during the day.",
  "exp": "E1",
  "model": "qwen3-4b-instruct",
  "temp": 0,
  "seed": null,
  "i": 9,
  "at": "15:42:00"
 },
 {
  "code": 200,
  "wall": 6.584,
  "cluster": null,
  "tried": null,
  "fp": "b11439-6753a033f",
  "usage": {
   "completion_tokens": 96,
   "prompt_tokens": 64,
   "total_tokens": 160,
   "prompt_tokens_details": {
    "cached_tokens": 0
   }
  },
  "timings": {
   "cache_n": 0,
   "prompt_n": 64,
   "prompt_ms": 642.34,
   "prompt_per_token_ms": 10.0365625,
   "prompt_per_second": 99.63570694647694,
   "predicted_n": 96,
   "predicted_ms": 2386.771,
   "predicted_per_token_ms": 25.123905263157898,
   "predicted_per_second": 39.802729294096494
  },
  "sha": "fc32d20540b6",
  "text": "Sunlight contains all",
  "exp": "E2",
  "model": "chat-strong",
  "temp": 0,
  "seed": null,
  "i": 10,
  "at": "15:42:13"
 },
 {
  "code": 200,
  "wall": 6.394,
  "cluster": null,
  "tried": null,
  "fp": "b11439-6753a033f",
  "usage": {
   "completion_tokens": 96,
   "prompt_tokens": 64,
   "total_tokens": 160,
   "prompt_tokens_details": {
    "cached_tokens": 60
   }
  },
  "timings": {
   "cache_n": 60,
   "prompt_n": 4,
   "prompt_ms": 771.429,
   "prompt_per_token_ms": 192.85725,
   "prompt_per_second": 5.185182304528349,
   "predicted_n": 96,
   "predicted_ms": 2408.121,
   "predicted_per_token_ms": 25.34864210526316,
   "predicted_per_second": 39.44984492058331
  },
  "sha": "fc32d20540b6",
  "text": "Sunlight contains all",
  "exp": "E2",
  "model": "chat-strong",
  "temp": 0,
  "seed": null,
  "i": 11,
  "at": "15:42:27"
 },
 {
  "code": 200,
  "wall": 5.271,
  "cluster": null,
  "tried": null,
  "fp": "b11439-6753a033f",
  "usage": {
   "completion_tokens": 96,
   "prompt_tokens": 64,
   "total_tokens": 160,
   "prompt_tokens_details": {
    "cached_tokens": 60
   }
  },
  "timings": {
   "cache_n": 60,
   "prompt_n": 4,
   "prompt_ms": 749.76,
   "prompt_per_token_ms": 187.44,
   "prompt_per_second": 5.335040546308152,
   "predicted_n": 96,
   "predicted_ms": 2407.048,
   "predicted_per_token_ms": 25.33734736842105,
   "predicted_per_second": 39.46743064533819
  },
  "sha": "fc32d20540b6",
  "text": "Sunlight contains all",
  "exp": "E2",
  "model": "chat-strong",
  "temp": 0,
  "seed": null,
  "i": 12,
  "at": "15:42:39"
 },
 {
  "code": 200,
  "wall": 5.491,
  "cluster": null,
  "tried": null,
  "fp": "b11439-6753a033f",
  "usage": {
   "completion_tokens": 96,
   "prompt_tokens": 64,
   "total_tokens": 160,
   "prompt_tokens_details": {
    "cached_tokens": 60
   }
  },
  "timings": {
   "cache_n": 60,
   "prompt_n": 4,
   "prompt_ms": 667.949,
   "prompt_per_token_ms": 166.98725,
   "prompt_per_second": 5.988481156495482,
   "predicted_n": 96,
   "predicted_ms": 2411.063,
   "predicted_per_token_ms": 25.37961052631579,
   "predicted_per_second": 39.40170787739682
  },
  "sha": "fc32d20540b6",
  "text": "Sunlight contains all",
  "exp": "E2",
  "model": "chat-strong",
  "temp": 0,
  "seed": null,
  "i": 13,
  "at": "15:42:51"
 },
 {
  "code": 200,
  "wall": 5.279,
  "cluster": null,
  "tried": null,
  "fp": "b11439-6753a033f",
  "usage": {
   "completion_tokens": 96,
   "prompt_tokens": 64,
   "total_tokens": 160,
   "prompt_tokens_details": {
    "cached_tokens": 60
   }
  },
  "timings": {
   "cache_n": 60,
   "prompt_n": 4,
   "prompt_ms": 757.585,
   "prompt_per_token_ms": 189.39625,
   "prompt_per_second": 5.279935584785865,
   "predicted_n": 96,
   "predicted_ms": 2416.118,
   "predicted_per_token_ms": 25.432821052631578,
   "predicted_per_second": 39.31927165808955
  },
  "sha": "fc32d20540b6",
  "text": "Sunlight contains all",
  "exp": "E2",
  "model": "chat-strong",
  "temp": 0,
  "seed": null,
  "i": 14,
  "at": "15:43:04"
 },
 {
  "code": 200,
  "wall": 4.611,
  "cluster": null,
  "tried": null,
  "fp": "b11439-6753a033f",
  "usage": {
   "completion_tokens": 96,
   "prompt_tokens": 64,
   "total_tokens": 160,
   "prompt_tokens_details": {
    "cached_tokens": 60
   }
  },
  "timings": {
   "cache_n": 60,
   "prompt_n": 4,
   "prompt_ms": 674.943,
   "prompt_per_token_ms": 168.73575,
   "prompt_per_second": 5.926426379709102,
   "predicted_n": 96,
   "predicted_ms": 2416.958,
   "predicted_per_token_ms": 25.441663157894737,
   "predicted_per_second": 39.30560646895808
  },
  "sha": "fc32d20540b6",
  "text": "Sunlight contains all",
  "exp": "E2",
  "model": "chat-strong",
  "temp": 0,
  "seed": null,
  "i": 15,
  "at": "15:43:15"
 },
 {
  "code": 200,
  "wall": 2.911,
  "cluster": null,
  "tried": null,
  "fp": "b11439-6753a033f",
  "usage": {
   "completion_tokens": 43,
   "prompt_tokens": 20,
   "total_tokens": 63,
   "prompt_tokens_details": {
    "cached_tokens": 19
   }
  },
  "timings": {
   "cache_n": 19,
   "prompt_n": 1,
   "prompt_ms": 103.739,
   "prompt_per_token_ms": 103.739,
   "prompt_per_second": 9.639576244228303,
   "predicted_n": 43,
   "predicted_ms": 342.991,
   "predicted_per_token_ms": 8.16645238095238,
   "predicted_per_second": 122.45219262313005
  },
  "sha": "aebd26c74d45",
  "text": "The sky appears blue because molecules in the atmosphere scatter blue light more than other colors due to its shorter wavelength. This scattered blue light reaches our eyes from all directions, making the sky appear blue during the day.",
  "exp": "E3",
  "model": "qwen3-4b-instruct",
  "temp": 0.8,
  "seed": 42,
  "i": 16,
  "at": "15:43:25"
 },
 {
  "code": 200,
  "wall": 2.183,
  "cluster": null,
  "tried": null,
  "fp": "b11439-6753a033f",
  "usage": {
   "completion_tokens": 43,
   "prompt_tokens": 20,
   "total_tokens": 63,
   "prompt_tokens_details": {
    "cached_tokens": 19
   }
  },
  "timings": {
   "cache_n": 19,
   "prompt_n": 1,
   "prompt_ms": 100.834,
   "prompt_per_token_ms": 100.834,
   "prompt_per_second": 9.917289803042625,
   "predicted_n": 43,
   "predicted_ms": 385.625,
   "predicted_per_token_ms": 9.181547619047619,
   "predicted_per_second": 108.91410048622366
  },
  "sha": "aebd26c74d45",
  "text": "The sky appears blue because molecules in the atmosphere scatter blue light more than other colors due to its shorter wavelength. This scattered blue light reaches our eyes from all directions, making the sky appear blue during the day.",
  "exp": "E3",
  "model": "qwen3-4b-instruct",
  "temp": 0.8,
  "seed": 42,
  "i": 17,
  "at": "15:43:34"
 },
 {
  "code": 200,
  "wall": 3.193,
  "cluster": null,
  "tried": null,
  "fp": "b11439-6753a033f",
  "usage": {
   "completion_tokens": 43,
   "prompt_tokens": 20,
   "total_tokens": 63,
   "prompt_tokens_details": {
    "cached_tokens": 19
   }
  },
  "timings": {
   "cache_n": 19,
   "prompt_n": 1,
   "prompt_ms": 100.976,
   "prompt_per_token_ms": 100.976,
   "prompt_per_second": 9.90334336872128,
   "predicted_n": 43,
   "predicted_ms": 347.193,
   "predicted_per_token_ms": 8.266499999999999,
   "predicted_per_second": 120.97018085042038
  },
  "sha": "aebd26c74d45",
  "text": "The sky appears blue because molecules in the atmosphere scatter blue light more than other colors due to its shorter wavelength. This scattered blue light reaches our eyes from all directions, making the sky appear blue during the day.",
  "exp": "E3",
  "model": "qwen3-4b-instruct",
  "temp": 0.8,
  "seed": 42,
  "i": 18,
  "at": "15:43:45"
 },
 {
  "code": 200,
  "wall": 2.993,
  "cluster": null,
  "tried": null,
  "fp": "b11439-6753a033f",
  "usage": {
   "completion_tokens": 43,
   "prompt_tokens": 20,
   "total_tokens": 63,
   "prompt_tokens_details": {
    "cached_tokens": 19
   }
  },
  "timings": {
   "cache_n": 19,
   "prompt_n": 1,
   "prompt_ms": 100.799,
   "prompt_per_token_ms": 100.799,
   "prompt_per_second": 9.920733340608537,
   "predicted_n": 43,
   "predicted_ms": 310.826,
   "predicted_per_token_ms": 7.400619047619048,
   "predicted_per_second": 135.1238313397206
  },
  "sha": "aebd26c74d45",
  "text": "The sky appears blue because molecules in the atmosphere scatter blue light more than other colors due to its shorter wavelength. This scattered blue light reaches our eyes from all directions, making the sky appear blue during the day.",
  "exp": "E3",
  "model": "qwen3-4b-instruct",
  "temp": 0.8,
  "seed": 42,
  "i": 19,
  "at": "15:43:55"
 },
 {
  "code": 200,
  "wall": 2.315,
  "cluster": null,
  "tried": null,
  "fp": "b11439-6753a033f",
  "usage": {
   "completion_tokens": 43,
   "prompt_tokens": 20,
   "total_tokens": 63,
   "prompt_tokens_details": {
    "cached_tokens": 19
   }
  },
  "timings": {
   "cache_n": 19,
   "prompt_n": 1,
   "prompt_ms": 101.101,
   "prompt_per_token_ms": 101.101,
   "prompt_per_second": 9.891099000009891,
   "predicted_n": 43,
   "predicted_ms": 379.018,
   "predicted_per_token_ms": 9.024238095238095,
   "predicted_per_second": 110.8126790812046
  },
  "sha": "aebd26c74d45",
  "text": "The sky appears blue because molecules in the atmosphere scatter blue light more than other colors due to its shorter wavelength. This scattered blue light reaches our eyes from all directions, making the sky appear blue during the day.",
  "exp": "E3",
  "model": "qwen3-4b-instruct",
  "temp": 0.8,
  "seed": 42,
  "i": 20,
  "at": "15:44:04"
 }
]

==> anc/probe_summarize.py <==
# 汇总黑盒实测（2026-10-18），产出论文 Table 3 的全部数字。
# 用法: python3 evidence/summarize.py  （在 beenet-vision/ 下运行）
import json, statistics as st, os

H = os.path.dirname(os.path.abspath(__file__))
e1 = json.load(open(os.path.join(H, "probe/exp_results.json")))
e2 = json.load(open(os.path.join(H, "probe/exp2_results.json")))
pow_ = json.load(open(os.path.join(H, "probe/pow_result.json")))
trial = json.load(open(os.path.join(H, "probe/trial_get.json")))


def grp(rows, key):
    return [r for r in rows if r["exp"].startswith(key)]


def distinct(rows):
    return len({r["sha"] for r in rows})


def tps(rows):
    v = [r["timings"]["predicted_per_second"] for r in rows if r.get("timings")]
    return (round(min(v), 1), round(st.median(v), 1), round(max(v), 1))


def wall(rows):
    v = [r["wall"] for r in rows]
    return (round(min(v), 2), round(st.median(v), 2), round(max(v), 2))


E1, E2, E3 = grp(e1, "E1"), grp(e1, "E2"), grp(e1, "E3")
E4, E5, E6 = grp(e2, "E4"), grp(e2, "E5"), grp(e2, "E6")
seed1 = [r for r in E5 if "seed1" in r["exp"]]
seed2 = [r for r in E5 if "seed2" in r["exp"]]
greedy = E1[0]["sha"]

out = {
    "total_requests": len(e1) + len(e2),
    "all_http_200": all(r.get("code", 200) == 200 for r in e1),
    "fingerprints": sorted({r["fp"] for r in e1 + e2}),
    "clusters_e2": sorted({r["hdr"].get("x-gateway-cluster") for r in e2}),
    "E1_greedy_4b": {"n": len(E1), "distinct": distinct(E1), "tok_s": tps(E1), "wall_s": wall(E1),
                     "completion_tokens": sorted({r["usage"]["completion_tokens"] for r in E1}),
                     "cached_tokens": sorted({r["usage"]["prompt_tokens_details"]["cached_tokens"] for r in E1})},
    "E2_greedy_strong": {"n": len(E2), "distinct": distinct(E2), "tok_s": tps(E2), "wall_s": wall(E2)},
    "E3_T0.8_seed42": {"n": len(E3), "distinct": distinct(E3), "equals_greedy": sum(r["sha"] == greedy for r in E3)},
    "E4_T1.5_noseed": {"n": len(E4), "distinct": distinct(E4), "equals_greedy": sum(r["sha"] == greedy for r in E4)},
    "E5_seed1": {"n": len(seed1), "distinct": distinct(seed1)},
    "E5_seed2_differs_from_seed1": seed2[0]["sha"] != seed1[0]["sha"],
    "E6_default": {"n": len(E6), "distinct": distinct(E6)},
    "pow": {"bits": pow_["bits"], "expected_hashes": 2 ** pow_["bits"], "our_hashes": pow_["hashes"],
            "our_secs": round(pow_["secs"], 2)},
    "trial_caps": {k: trial[k] for k in ("max_tokens", "max_image_side", "max_video_seconds")},
}
json.dump(out, open(os.path.join(H, "probe/summary.json"), "w"), indent=1)
print(json.dumps(out, indent=1))


==> anc/probe_summary.json <==
{
 "total_requests": 31,
 "all_http_200": true,
 "fingerprints": [
  "b11439-6753a033f"
 ],
 "clusters_e2": [
  "rtx-4090/cuda"
 ],
 "E1_greedy_4b": {
  "n": 10,
  "distinct": 1,
  "tok_s": [
   96.0,
   113.4,
   160.3
  ],
  "wall_s": [
   1.9,
   2.71,
   3.84
  ],
  "completion_tokens": [
   43
  ],
  "cached_tokens": [
   3,
   19
  ]
 },
 "E2_greedy_strong": {
  "n": 6,
  "distinct": 1,
  "tok_s": [
   39.3,
   39.4,
   39.8
  ],
  "wall_s": [
   4.61,
   5.38,
   6.58
  ]
 },
 "E3_T0.8_seed42": {
  "n": 5,
  "distinct": 1,
  "equals_greedy": 5
 },
 "E4_T1.5_noseed": {
  "n": 4,
  "distinct": 3,
  "equals_greedy": 2
 },
 "E5_seed1": {
  "n": 2,
  "distinct": 1
 },
 "E5_seed2_differs_from_seed1": true,
 "E6_default": {
  "n": 3,
  "distinct": 3
 },
 "pow": {
  "bits": 18,
  "expected_hashes": 262144,
  "our_hashes": 456742,
  "our_secs": 1.02
 },
 "trial_caps": {
  "max_tokens": 512,
  "max_image_side": 768,
  "max_video_seconds": 4
 }
}
